A global girth obstruction for Garg--Mineyev taiko product structures

Mineyev's taiko construction, in Garg--Mineyev's finite support-size formulation, gives a concrete route from finite support data to zero divisors and units in group rings of torsion-free CAT(0) groups over $\mathbb{F}_2$. We prove that this triple-girth product-structure route is globally closed: no product structure, even or odd, with support sizes $m,n\ge2$ admits a coherent orientation for which the no-fold and triple-girth conditions both hold. Consequently the Garg--Mineyev triple-girth product-structure assembly route produces neither zero-divisor nor unit counterexamples over $\mathbb{F}_2$ for any such support-size pair. The obstruction is structural, not a bounded-search artifact. High middle-link girth forces signed colors into a balanced near-disjoint rectangle decomposition of the board, with the single odd defect omitted. The product identity, pressure inequalities, Fisher inequalities, and a dual Fisher bound force the middle link to have girth $4$ or $6$; in the girth-six case, the minimum of the two horizontal-link girths is at most $5$. This dichotomy rules out every triple-girth branch. A weighted dual Fisher inequality and an exact finite certificate sharpen the frontier: if the middle link has girth $6$, the horizontal girth is at most $4$, and characteristic-two affine-plane constructions attain equality. Thus the Garg--Mineyev finite failures reflect a structural barrier in the taiko geometry itself. The finite certificate is used only for this sharper frontier, not for the no-$T_4$ obstruction.

==> anc/cert_run_submission_ready.out <==
PART 0  (effective tail, prop:reduce53): corner test violated for all m >= 289
    n < m+2sqrt m  (s^4-2s^3-3s^2+1 > 0, s>=4) ............... True
    W <= s+5  (3 width-step quadratics >0 for s>=17; capped cross-check 16<=m<=800) True
    margin a v^2+b v+c: a>0 & b>=0 & c>0, BOTH parities ...... True
      a = +1s^4 +10s^3 -11s^2 -60s^1 -25s^0
      b = +3s^6 +16s^5 -97s^4 -320s^3 -302s^2 -32s^1 -60s^0
      c = +1s^8 -4s^7 -111s^6 -260s^5 -281s^4 -60s^3 -78s^2 +170s^1 +299s^0
    => a>0, b>=0 give min_{v>=0}(a v^2+b v+c) = c > 0: corner test fails for all m >= 289.
    exact-integer corner scan 16 <= m <= 288: survivors outside F = NONE
    => only min(m,n) <= 15 can survive the corner test; m >= 289 is analytic.

PART 1  (reduction, prop:reduce53): corner survivors for 5 <= m <= 40
  number of corner-surviving triples: 24
  max min(m,n) among them: 15
  max n among them:         17
  the set F:
      (5, 5, 1)
      (5, 7, 1)
      (7, 7, 1)
      (7, 8, 0)
      (7, 9, 1)
      (8, 8, 0)
      (8, 9, 0)
      (8, 10, 0)
      (9, 9, 1)
      (9, 10, 0)
      (9, 11, 1)
      (9, 13, 1)
      (10, 10, 0)
      (10, 14, 0)
      (10, 15, 0)
      (11, 11, 1)
      (11, 13, 1)
      (11, 15, 1)
      (13, 13, 1)
      (13, 15, 1)
      (13, 17, 1)
      (14, 14, 0)
      (14, 15, 0)
      (15, 15, 1)

PART 2  (closure, lem:cert53): exact weighted dual Fisher on every profile
  reachability-bounded scalar-survivor superset (min(m,n)<=15, n<=N_m): 27 triples
      (5, 5, 1): killed
      (5, 7, 1): killed
      (7, 7, 1): killed
      (7, 8, 0): killed
      (7, 9, 1): killed
      (8, 8, 0): killed
      (8, 9, 0): killed
     (8, 10, 0): killed
      (9, 9, 1): killed
     (9, 10, 0): killed
     (9, 11, 1): killed
     (9, 13, 1): killed
    (10, 10, 0): killed
    (10, 14, 0): killed
    (10, 15, 0): killed
    (11, 11, 1): killed
    (11, 13, 1): killed
    (11, 15, 1): killed
    (13, 13, 1): killed
    (13, 15, 1): killed
    (13, 17, 1): killed
    (13, 18, 0): killed
    (13, 19, 1): killed
    (13, 20, 0): killed
    (14, 14, 0): killed
    (14, 15, 0): killed
    (15, 15, 1): killed
  triples (of all 27 scalar survivors) admitting a WD-feasible profile: NONE

PART 3  (Table 1): profile count and minimum L-R for each triple in F
     (m,n,delta)  #profiles   min(L-R)
       (5, 5, 1)          1         14
       (5, 7, 1)          0         --
       (7, 7, 1)          3         41
       (7, 8, 0)          0         --
       (7, 9, 1)          0         --
       (8, 8, 0)          0         --
       (8, 9, 0)          1         96
      (8, 10, 0)          0         --
       (9, 9, 1)          7         68
      (9, 10, 0)          0         --
      (9, 11, 1)          1         48
      (9, 13, 1)          0         --
     (10, 10, 0)          4        142
     (10, 14, 0)          0         --
     (10, 15, 0)          0         --
     (11, 11, 1)          7        106
     (11, 13, 1)          3        144
     (11, 15, 1)          0         --
     (13, 13, 1)         19        360
     (13, 15, 1)          1        484
     (13, 17, 1)          0         --
     (14, 14, 0)         26        488
     (14, 15, 0)         15        533
     (15, 15, 1)         88        474
  generated table matches the manuscript; every nonempty triple has min(L-R) > 0.

  ==> No signed-color profile satisfies the necessary conditions for any
      (m,n,delta).  Hence girth(L_1)=6  =>  girth(L_AB) <= 4, and p* = 5.


==> anc/taiko53_certificate.py <==
#!/usr/bin/env python3
# =====================================================================
# Auditable certificate for the (5,3) frontier:  p* = 5.
#
# Companion to "A global girth obstruction for Garg--Mineyev taiko
# product structures".  Stable manuscript labels:
#   prop:reduce53, lem:cert53, thm:p5, rem:cert.
#
# This is a FINITE ARITHMETIC verification over integer signed-color
# PROFILES -- the multiset of pairs (x_c, y_c) over active colors.  It
# never enumerates product structures.  Every inequality used is a
# necessary condition for an orientable no-fold structure with
# girth(L_1) >= 6 and girth(L_A), girth(L_B) >= 5 (the pair (5,3)):
#
#   * parity:        delta = mn mod 2          (2 sum_c x_c y_c = mn - delta)
#   * Moore (g>=5):  e_A = sum x_c <= M(m),  e_B = sum y_c <= M(n),
#                    M(r) = floor((r/2) sqrt(r-1))   [Alon-Hoory-Linial]
#   * product id:    sum_c x_c y_c = (mn - delta)/2
#   * Fisher:        sum_c x_c(x_c-1) <= C(m,2),  sum_c y_c(y_c-1) <= C(n,2)
#   * pressure:      y_c(m-x_c) <= 2 e_A - x_c + delta,
#                    x_c(n-y_c) <= 2 e_B - y_c + delta
#   * half-size:     1 <= x_c <= floor((m+1)/2),  1 <= y_c <= floor((n+1)/2)
#   * weighted dual Fisher (label lem:wdf; profile equation eq:wdfprofile):
#       1/2 ( m n^2 - delta(2n-1) - 2 sum_c x_c y_c^2 )
#     + 1/2 ( n m^2 - delta(2m-1) - 2 sum_c y_c x_c^2 )
#       <=  sum_c max(x_c^2, y_c^2)  +  4 sum_{c<c'} max(x_c x_c', y_c y_c').
#
# Output:
#   PART 0  effective tail: the corner test is violated for all m >= 289
#           (analytic; width W <= sqrt(m)+5 and a positive scalar-WD margin,
#           the margin polynomials verified by exact integer polynomial
#           arithmetic for BOTH parities delta in {0,1}), and an exact-integer
#           corner scan confirms no survivor outside F for 16 <= m <= 288 (the analytic
#           tail covering m >= 289).
#           So the reduction needs no qualitative input.
#   PART 1  reduction: the corner test leaves exactly the 24 triples F, all
#           with min(m,n) <= 15 (enumerated for 5 <= m <= 40, more than enough since the
#           scan runs only up to an EXACT reachability bound n <= N_m, with
#           no heuristic range and no off-diagonal spot checks).
#   PART 2  closure:   every triple in F -- and every triple in the
#           reachability-bounded scalar-survivor superset (see PART 2) --
#           admits NO profile satisfying weighted dual Fisher.
#   PART 3  table:     regenerate the manuscript's Table 1 (profile counts
#           and minimum L-R gaps) and check exact agreement.
#
# Every test uses EXACT INTEGER arithmetic only (no floating point); the
# scalar weighted-dual-Fisher test is cleared to the integer inequality
#   ( mn(m+n) - delta(2m+2n-2) - 2 W (mn-delta) ) W^2  >  ( W(2e_A+2e_B) - (mn-delta) )^2.
# Depends only on the Python standard library (math, math.comb).
# =====================================================================

import math
from math import comb

def require(condition, message):
    """Abort the certificate if a required exact check fails.

    This deliberately does not use Python assert statements, which can be disabled
    by running Python with optimization flags.
    """
    if not condition:
        raise RuntimeError(message)


def M5(r):
    """Largest e with 4 e^2 <= r^2 (r-1): the girth-five Moore edge bound
    floor((r/2) sqrt(r-1)), computed in exact integer arithmetic."""
    N = r * r * (r - 1)
    e = math.isqrt(N) // 2
    while 4 * (e + 1) * (e + 1) <= N:
        e += 1
    while 4 * e * e > N:
        e -= 1
    return e

# ---------------------------------------------------------------------
# PART 0.  Effective tail (label prop:reduce53): the corner test is violated
# for every m >= 289, so the reduction is self-contained -- no qualitative
# input.  This is verified two ways:
#   (a) the analytic facts proved in Section 8 (recorded below);
#   (b) an EXACT-INTEGER corner scan confirming no survivor outside F for
#       all 16 <= m <= TAIL_SCAN (default 288 = the exact range the proof needs; the
#       analytic tail covers m >= 289, so larger TAIL_SCAN is redundant robustness).
# The scalar corner test C - W P > (1/2)(2e_A+2e_B - P/W)^2 is evaluated
# with integers only, by clearing 2W^2:
#       (mn(m+n) - delta(2m+2n-2) - 2W(mn-delta)) * W^2  >  (W(2e_A+2e_B) - (mn-delta))^2.
# ---------------------------------------------------------------------

def corner_killed_exact(m, n, delta):
    """True iff (m,n,delta) is killed at the corner, using integer arithmetic only."""
    target = (m * n - delta) // 2
    eA, eB = M5(m), M5(n)
    hm, hn = (m + 1) // 2, (n + 1) // 2
    maxx = maxy = W = 0
    any_cell = False
    for x in range(1, hm + 1):
        up = min((2 * eA + delta - x) // (m - x), hn)
        if x > 1:
            num = x * n - 2 * eB - delta
            lo = max(1, -(-num // (x - 1))) if num > 0 else 1
        else:
            if n > 2 * eB + delta:    # x=1 dual pressure 1*(n-y)<=2eB-y+delta <=> n<=2eB+delta
                continue              # (independent of y): no admissible cell in this column
            lo = 1
        if lo <= up:
            any_cell = True
            maxx = max(maxx, x); maxy = max(maxy, up); W = max(W, x, up)
    if not any_cell:
        return True
    P = m * n - delta
    if target > maxy * eA or target > maxx * eB:                  # reachability
        return True
    Lnum = (m * n * (m + n) - delta * (2 * m + 2 * n - 2) - 2 * W * P) * W * W
    Snum = W * (2 * eA + 2 * eB) - P
    return Lnum > Snum * Snum                                      # scalar WD (exact)

def part0(TAIL_SCAN=288):
    # (a) ANALYTIC tail, machine-verified in exact integer arithmetic.
    #     Positivity of a polynomial p(s) for s >= s0 is certified by the
    #     sufficient test: p(s0 + t) has only nonnegative coefficients (and,
    #     for strict positivity, a positive constant term).  Polynomials in
    #     (s, v) are dicts {(i,j): coeff} for s^i v^j; helpers are local.
    def padd(p, q):
        r = dict(p)
        for k, c in q.items():
            r[k] = r.get(k, 0) + c
            if r[k] == 0: del r[k]
        return r
    def pmul(p, q):
        r = {}
        for (i1, j1), c1 in p.items():
            for (i2, j2), c2 in q.items():
                r[(i1 + i2, j1 + j2)] = r.get((i1 + i2, j1 + j2), 0) + c1 * c2
        return {k: c for k, c in r.items() if c != 0}
    def psub(p, q): return padd(p, {k: -c for k, c in q.items()})
    def ppow(p, n):
        r = {(0, 0): 1}
        for _ in range(n): r = pmul(r, p)
        return r
    def shift_nonneg(uni, s0, strict):
        """uni = {power: coeff} in s; certify p(s)>0 (strict) / >=0 for s>=s0."""
        out = {}
        for p, c in uni.items():
            for k in range(p + 1):
                out[k] = out.get(k, 0) + c * comb(p, k) * s0 ** (p - k)
        if any(c < 0 for c in out.values()): return False
        return out.get(0, 0) > 0 if strict else True

    print("PART 0  (effective tail, prop:reduce53): corner test violated for all m >= 289")

    # (i) pressure-Fisher gives n < m + 2 sqrt m :  s^4 - 2 s^3 - 3 s^2 + 1 > 0  for s >= 4.
    pf = {4: 1, 3: -2, 2: -3, 0: 1}
    ok_pf = shift_nonneg(pf, 4, strict=True)

    # (ii) three-step pressure width iteration, each step a quadratic in s positive for
    #      s >= 17, established from 2M(m)<=s^3, 2M(n)<=n(s+1), and n>=s^2:
    #        y_c <= (2s^3-s^2+1)/(s^2-1) <= 2s+3       reduces to  2 s^2 -  s -  2  >= 0
    #        x_c <= (n(s+1)-2s-2)/(n-2s-3) <= s+5      reduces to  2 s^2 - 11 s - 13 >= 0  (n>=s^2)
    #        y_c <= (s^3-s-4)/(s^2-s-5) <= s+5         reduces to  4 s^2 -  9 s - 21 >= 0
    #      hence every admissible color has max(x_c,y_c) <= s+5, i.e. W <= s+5.
    steps = [{2: 2, 1: -1, 0: -2}, {2: 2, 1: -11, 0: -13}, {2: 4, 1: -9, 0: -21}]
    ok_W = all(shift_nonneg(q, 17, strict=True) for q in steps)
    # capped exact-integer cross-check that corroborates the analytic bound max(x_c,y_c) <= s+5 for
    # 16 <= m <= 800. The search is capped at 2*(isqrt(m)+1)+6 ~ 2*sqrt(m)+O(1), a window that
    # contains s+5 with margin; this cap is justified by the analytic width bound above (admissible
    # coordinates are provably <= s+5, far below the half-size h_m ~ m/2), so this scan corroborates
    # that bound over a finite range rather than re-proving it independently. A coordinate between
    # s+5 and ~2*sqrt(m) would still be caught here, giving a genuine cross-check.
    ok_W_num = True
    for mm in range(16, 801):
        cap = 2 * (math.isqrt(mm) + 1) + 6; eA = M5(mm); hm = (mm + 1) // 2
        for nn in range(mm, mm + 2 * math.isqrt(mm) + 2):
            de = (mm * nn) % 2; eB = M5(nn); hn = (nn + 1) // 2; Wd = 0
            for y in range(min(hn, cap), 0, -1):            # largest admissible y
                if y > 1:
                    t = y * mm - 2 * eA - de
                    xlo = max(1, -(-t // (y - 1))) if t > 0 else 1
                elif mm > 2 * eA + de:
                    continue
                else:
                    xlo = 1
                xhi = min(hm, (2 * eB - y + de) // (nn - y) if nn - y > 0 else hm)
                if xlo <= xhi:
                    Wd = y; break
            for x in range(min(hm, cap), 0, -1):            # largest admissible x
                if x > 1:
                    t = x * nn - 2 * eB - de
                    ylo = max(1, -(-t // (x - 1))) if t > 0 else 1
                elif nn > 2 * eB + de:
                    continue
                else:
                    ylo = 1
                yhi = min(hn, (2 * eA - x + de) // (mm - x) if mm - x > 0 else hn)
                if ylo <= yhi:
                    Wd = max(Wd, x); break
            if Wd > 5 and (Wd - 5) * (Wd - 5) > mm:          # Wd > sqrt(mm)+5 (exact)
                ok_W_num = False; break
        if not ok_W_num:
            break

    # (iii) with W <= s+5, n=s^2+v, the scalar-WD margin cleared by 2W^2 is a quadratic in v.
    #       Build it exactly for BOTH parities (Moore bounds 2E_m<=s^3, 2E_n<=(s^2+v)(s+1)).
    W   = {(1, 0): 1, (0, 0): 5}                                             # s + 5
    Aub = {(3, 0): 2, (2, 0): 1, (1, 1): 1, (0, 1): 1}                       # >= 2E_m + 2E_n
    ok_margin = True
    a = b = c = None
    for delta in (0, 1):
        P  = {(4, 0): 1, (2, 1): 1, (0, 0): -delta}                         # mn - delta
        C2 = {(6, 0): 2, (4, 1): 3, (2, 2): 1,
              (2, 0): -4 * delta, (0, 1): -2 * delta, (0, 0): 2 * delta}     # 2C
        mg = psub(psub(pmul(ppow(W, 2), C2),
                       {k: 2 * cc for k, cc in pmul(ppow(W, 3), P).items()}),
                  ppow(psub(pmul(W, Aub), P), 2))
        co = {j: {i: cc for (i, jj), cc in mg.items() if jj == j} for j in (0, 1, 2)}
        ok_margin = (ok_margin and shift_nonneg(co[2], 17, strict=True)     # a > 0
                     and shift_nonneg(co[1], 17, strict=False)             # b >= 0
                     and shift_nonneg(co[0], 17, strict=True))             # c > 0
        if delta == 1:                                                     # tighter parity, for display
            a, b, c = co[2], co[1], co[0]
    # a>0 and b>=0  =>  min over v>=0 of a v^2 + b v + c  is  c > 0  =>  margin > 0 (both parities).

    fmt = lambda u: ' '.join(f'{cc:+d}s^{p}' for p, cc in sorted(u.items(), reverse=True))
    print(f"    n < m+2sqrt m  (s^4-2s^3-3s^2+1 > 0, s>=4) ............... {ok_pf}")
    print(f"    W <= s+5  (3 width-step quadratics >0 for s>=17; capped cross-check 16<=m<=800) {ok_W and ok_W_num}")
    print(f"    margin a v^2+b v+c: a>0 & b>=0 & c>0, BOTH parities ...... {ok_margin}")
    print(f"      a = {fmt(a)}")
    print(f"      b = {fmt(b)}")
    print(f"      c = {fmt(c)}")
    require(ok_pf and ok_W and ok_W_num and ok_margin, "effective-tail analytic checks failed")
    print("    => a>0, b>=0 give min_{v>=0}(a v^2+b v+c) = c > 0: corner test fails for all m >= 289.")

    # (b) EXACT-INTEGER corner scan over the finite range below the analytic tail.
    survivors = []
    for m in range(16, TAIL_SCAN + 1):
        s = int(math.isqrt(m))
        for n in range(m, m + 2 * s + 2):           # n < m + 2 sqrt m by pressure-Fisher
            delta = (m * n) % 2
            if not corner_killed_exact(m, n, delta):
                survivors.append((m, n, delta))
    print(f"    exact-integer corner scan 16 <= m <= {TAIL_SCAN}: "
          f"survivors outside F = {survivors if survivors else 'NONE'}")
    require(not survivors, "corner scan found survivors outside F for 16 <= m <= TAIL_SCAN")
    print("    => only min(m,n) <= 15 can survive the corner test; m >= 289 is analytic.\n")
    return survivors

# ---------------------------------------------------------------------
# PART 1.  Reduction to a finite list (prop:reduce53).
#
# The per-(e_A,e_B) scalar form of weighted dual Fisher plus product
# reachability is most permissive at the corner e_A=M(m), e_B=M(n)
# (the admissible cell set, hence W = max_c max(x_c,y_c) and the maximal
# coordinates, grow with e_A,e_B; the left side falls and the right side
# and reachability relax).  So a single corner test decides each triple.
# ---------------------------------------------------------------------

def nmax_by_reach(m):
    """Exact reachability upper bound on n for fixed m, over both parities.
    Any survivor needs target=(mn-delta)/2 = sum x_c y_c <= ybar * M(m), where
    ybar = max_x floor((2 M(m)+delta-x)/(m-x)) is the largest admissible y at the
    corner; hence n <= floor((2 M(m) ybar + delta)/m).  No heuristic range, no spot checks."""
    eA = M5(m); hm = (m + 1) // 2
    best = m
    for delta in (0, 1):
        ybar = max((2 * eA + delta - x) // (m - x) for x in range(1, hm + 1))
        best = max(best, (2 * eA * ybar + delta) // m)
    return best

def corner_survives(m, n, delta):
    """True iff (m,n,delta) survives the corner scalar-WD + reachability test.
    Identical to the exact-integer test of PART 0 (no floating point)."""
    return not corner_killed_exact(m, n, delta)

def scalar_corner_survives(m, n, delta):
    """True iff (m,n,delta) is NOT eliminated by the scalar weighted-dual-Fisher corner
    scalar weighted-dual-Fisher inequality (eq:scalarwdf) *alone*, with the reachability constraint (eq:reach) dropped from the test.
    Applied within the reachability range n <= N_m, this strictly weaker test defines the
    reachability-bounded robustness superset of F used in Part 2; it is regenerated below
    rather than hard-coded.  Exact integer arithmetic only."""
    eA, eB = M5(m), M5(n)
    hm, hn = (m + 1) // 2, (n + 1) // 2
    W = 0; any_cell = False
    for x in range(1, hm + 1):
        up = min((2 * eA + delta - x) // (m - x), hn)
        if x > 1:
            num = x * n - 2 * eB - delta
            lo = max(1, -(-num // (x - 1))) if num > 0 else 1
        else:
            if n > 2 * eB + delta:
                continue
            lo = 1
        if lo <= up:
            any_cell = True; W = max(W, x, up)
    if not any_cell:
        return False
    P = m * n - delta
    Lnum = (m * n * (m + n) - delta * (2 * m + 2 * n - 2) - 2 * W * P) * W * W
    Snum = W * (2 * eA + 2 * eB) - P
    return Lnum <= Snum * Snum            # scalar WD does not kill (reachability ignored)

def part1(MMAX=40):
    survivors = []
    # PART 0's corner scan rules out 16 <= m <= 288 and its analytic margin rules out m >= 289,
    # so every corner survivor has m <= 15 (= min(m,n), since m <= n).  Enumerating m <= MMAX=40
    # therefore captures all of F with margin; for each m, n ranges up to the exact reachability
    # bound N_m, beyond which the target is unreachable.
    for m in range(5, MMAX + 1):
        for n in range(m, nmax_by_reach(m) + 1):
            delta = (m * n) % 2
            if corner_survives(m, n, delta):
                survivors.append((m, n, delta))
    return survivors

# ---------------------------------------------------------------------
# PART 2.  Finite closure (lem:cert53): no profile survives weighted
# dual Fisher, for any of the surviving triples.  Exhaustive enumeration
# of profiles over admissible cells, with exact WD on each.  Lower bound
# on e_A, e_B is the always-valid reachability bound ceil(target/h):
# the certificate does NOT assume minimum degree two.
# ---------------------------------------------------------------------

def wd_feasible_profile_exists(m, n, delta):
    target = (m * n - delta) // 2
    Mm, Mn = M5(m), M5(n)
    hm, hn = (m + 1) // 2, (n + 1) // 2
    Cm2, Cn2 = comb(m, 2), comb(n, 2)
    Creal2 = m * n * (m + n) - 2 * delta * (m + n - 1)   # = 2 * C_real (integer arithmetic)
    eA_min = max(1, -(-target // hn))
    eB_min = max(1, -(-target // hm))
    for eA in range(eA_min, Mm + 1):
        for eB in range(eB_min, Mn + 1):
            cells = sorted(
                [(x, y) for x in range(1, hm + 1) for y in range(1, hn + 1)
                 if y * (m - x) <= 2 * eA - x + delta and x * (n - y) <= 2 * eB - y + delta],
                key=lambda c: -c[0] * c[1])
            if not cells:
                continue
            maxx = max(x for x, y in cells); maxy = max(y for x, y in cells)
            if target > maxy * eA or target > maxx * eB:
                continue
            W = max(max(x, y) for x, y in cells)
            P = m * n - delta
            Lnum = (m * n * (m + n) - delta * (2 * m + 2 * n - 2) - 2 * W * P) * W * W
            Snum = W * (2 * eA + 2 * eB) - P
            if Lnum > Snum * Snum:                # scalar WD prefilter (exact integer)
                continue
            found = [False]
            K = len(cells)
            sufx = [0]*(K + 1); sufy = [0]*(K + 1)   # suffix maxima of x and y for reachability prune
            for i in range(K - 1, -1, -1):
                sufx[i] = max(sufx[i + 1], cells[i][0]); sufy[i] = max(sufy[i + 1], cells[i][1])
            def rec(i, sx, sy, sxy, fx, fy, prof):
                if found[0]:
                    return
                if sx == eA and sy == eB and sxy == target:
                    if fx <= Cm2 and fy <= Cn2:
                        L = sum(N * x * y * (x + y) for (x, y), N in prof.items())
                        LHS2 = Creal2 - 2 * L
                        cl = list(prof.items()); R = 0
                        for a in range(len(cl)):
                            (x, y), N = cl[a]; mx = max(x * x, y * y)
                            R += N * mx + 4 * (N * (N - 1) // 2) * mx
                            for b in range(a + 1, len(cl)):
                                (x2, y2), N2 = cl[b]
                                R += 4 * N * N2 * max(x * x2, y * y2)
                        if LHS2 <= 2 * R:        # weighted dual Fisher satisfied
                            found[0] = True
                    return
                if i >= K:
                    return
                x, y = cells[i]
                rx, ry, rxy = eA - sx, eB - sy, target - sxy
                if rx < 0 or ry < 0 or rxy < 0:
                    return
                if rx * sufy[i] < rxy or ry * sufx[i] < rxy:   # cells[i:] cannot reach the target
                    return
                for N in range(min(rx // x, ry // y, rxy // (x * y)), -1, -1):
                    if N > 0:
                        prof[(x, y)] = N
                    rec(i + 1, sx + N * x, sy + N * y, sxy + N * x * y,
                        fx + N * x * (x - 1), fy + N * y * (y - 1), prof)
                    if N > 0:
                        del prof[(x, y)]
                    if found[0]:
                        return
            rec(0, 0, 0, 0, 0, 0, {})
            if found[0]:
                return True
    return False

# The robustness superset of F: every triple with min(m,n) <= 15 lying in the REACHABILITY RANGE
# n <= N_m (the range to which the reduction confines any corner survivor) that survives the scalar
# weighted-dual-Fisher corner inequality (eq:scalarwdf) after the reachability test (eq:reach) is DROPPED from the
# corner test.  This is a strict superset of the 24 corner survivors, regenerated here from
# scalar_corner_survives (not hard-coded), hence provably complete WITHIN this reachability-bounded
# regime; every member is eliminated by the full profile test in Part 2.
# NOTE: the qualifier matters.  Dropping the cap n <= N_m as well would admit further triples
# (e.g. (5,9,1), (6,15,0), (7,10,0), (8,11,0)); so this is the scalar-survivor set WITHIN the
# reduction's reachability range, NOT the scalar survivors over all n.
SCALAR_SURVIVORS = sorted(
    (m, n, (m * n) % 2)
    for m in range(5, 41)
    for n in range(m, nmax_by_reach(m) + 1)
    if min(m, n) <= 15 and scalar_corner_survives(m, n, (m * n) % 2)
)

EXPECTED_F = [
    (5,5,1),(5,7,1),(7,7,1),(7,8,0),(7,9,1),(8,8,0),(8,9,0),(8,10,0),
    (9,9,1),(9,10,0),(9,11,1),(9,13,1),(10,10,0),(10,14,0),(10,15,0),
    (11,11,1),(11,13,1),(11,15,1),(13,13,1),(13,15,1),(13,17,1),
    (14,14,0),(14,15,0),(15,15,1),
]

# Table 1 of the manuscript: for each (m,n,delta) in F, the number of profiles
# meeting the product identity, Moore, Fisher, pressure, and half-size constraints
# (NO scalar-WDF prefilter, so this is the honest pre-WDF profile count), and the
# least value of L-R over them.  Every nonempty entry is positive.
EXPECTED_TABLE = {
    (5,5,1):(1,14), (5,7,1):(0,None), (7,7,1):(3,41), (7,8,0):(0,None), (7,9,1):(0,None),
    (8,8,0):(0,None), (8,9,0):(1,96), (8,10,0):(0,None), (9,9,1):(7,68), (9,10,0):(0,None),
    (9,11,1):(1,48), (9,13,1):(0,None), (10,10,0):(4,142), (10,14,0):(0,None), (10,15,0):(0,None),
    (11,11,1):(7,106), (11,13,1):(3,144), (11,15,1):(0,None), (13,13,1):(19,360), (13,15,1):(1,484),
    (13,17,1):(0,None), (14,14,0):(26,488), (14,15,0):(15,533), (15,15,1):(88,474),
}

def wd_L_minus_R(m, n, delta, prof):
    """Exact integer value of (left side) - (right side) of profile weighted dual
    Fisher (eq. wdfprofile).  Positive means the profile violates WDF."""
    twoL = (m*n*n - delta*(2*n-1) - 2*sum(N*x*y*y for (x, y), N in prof.items())) \
         + (n*m*m - delta*(2*m-1) - 2*sum(N*y*x*x for (x, y), N in prof.items()))
    cells = list(prof.items()); R = 0
    for i, ((x, y), N) in enumerate(cells):
        mx = max(x*x, y*y)
        R += (2*N*N - N) * mx
        for j in range(i + 1, len(cells)):
            (x2, y2), N2 = cells[j]
            R += 4 * N * N2 * max(x*x2, y*y2)
    diff = twoL - 2*R
    require(diff % 2 == 0, "weighted dual Fisher gap should be an integer")
    return diff // 2

def profile_table_row(m, n, delta):
    """(number of profiles meeting product/Moore/Fisher/pressure/half-size,
        least L-R over them or None).  No scalar-WDF prefilter -- this is the
        pre-WDF count reported in Table 1."""
    target = (m*n - delta)//2
    Mm, Mn = M5(m), M5(n)
    hm, hn = (m + 1)//2, (n + 1)//2
    Cm2, Cn2 = comb(m, 2), comb(n, 2)
    eA_min = max(1, -(-target//hn)); eB_min = max(1, -(-target//hm))
    count = 0; best = None
    for eA in range(eA_min, Mm + 1):
        for eB in range(eB_min, Mn + 1):
            cells = sorted([(x, y) for x in range(1, hm + 1) for y in range(1, hn + 1)
                            if y*(m - x) <= 2*eA - x + delta and x*(n - y) <= 2*eB - y + delta],
                           key=lambda c: -c[0]*c[1])
            ncells = len(cells)
            sufx = [0]*(ncells + 1); sufy = [0]*(ncells + 1)   # suffix maxima of x and y
            for i in range(ncells - 1, -1, -1):
                sufx[i] = max(sufx[i + 1], cells[i][0])
                sufy[i] = max(sufy[i + 1], cells[i][1])
            prof = {}
            def rec(i, sx, sy, sxy, fx, fy):
                nonlocal count, best
                if sxy == target and sx == eA and sy == eB:
                    if fx <= Cm2 and fy <= Cn2:
                        g = wd_L_minus_R(m, n, delta, prof)
                        count += 1
                        best = g if best is None or g < best else best
                    return
                if i == ncells or sx > eA or sy > eB or sxy > target or fx > Cm2 or fy > Cn2:
                    return
                rt = target - sxy   # cells[i:] add at most (eA-sx)*max_y and (eB-sy)*max_x to sxy
                if (eA - sx)*sufy[i] < rt or (eB - sy)*sufx[i] < rt:
                    return
                x, y = cells[i]
                for cnt in range(min((eA - sx)//x, (eB - sy)//y, (target - sxy)//(x*y)), -1, -1):
                    if cnt: prof[(x, y)] = cnt
                    else: prof.pop((x, y), None)
                    rec(i + 1, sx + cnt*x, sy + cnt*y, sxy + cnt*x*y,
                        fx + cnt*x*(x - 1), fy + cnt*y*(y - 1))
                prof.pop((x, y), None)
            rec(0, 0, 0, 0, 0, 0)
    return count, best

if __name__ == "__main__":
    tail_survivors = part0(288)
    require(not tail_survivors, "effective-tail finite scan produced unexpected survivors")
    require(len(SCALAR_SURVIVORS) == 27, "reachability-bounded scalar survivor set changed")

    print("PART 1  (reduction, prop:reduce53): corner survivors for 5 <= m <= 40")
    triples = sorted(part1())
    print("  number of corner-surviving triples:", len(triples))
    print("  max min(m,n) among them:", max(min(m, n) for (m, n, d) in triples))
    print("  max n among them:        ", max(n for (m, n, d) in triples))
    print("  the set F:")
    for t in triples:
        print("     ", t)
    require(triples == sorted(EXPECTED_F), "corner-survivor set differs from the stated F")
    require(set(triples).issubset(set(SCALAR_SURVIVORS)), "F not contained in the scalar-survivor superset")

    print()
    print("PART 2  (closure, lem:cert53): exact weighted dual Fisher on every profile")
    print(f"  reachability-bounded scalar-survivor superset (min(m,n)<=15, n<=N_m): {len(SCALAR_SURVIVORS)} triples")
    surviving = []
    for t in SCALAR_SURVIVORS:                 # check the looser superset, not only F
        feasible = wd_feasible_profile_exists(*t)
        if feasible:
            surviving.append(t)
        print(f"    {str(t):>11}: {'WD-FEASIBLE (!)' if feasible else 'killed'}", flush=True)
    print(f"  triples (of all {len(SCALAR_SURVIVORS)} scalar survivors) admitting a WD-feasible profile:",
          surviving if surviving else "NONE")
    require(not surviving, "a scalar survivor admitted a WD-feasible profile")

    print()
    print("PART 3  (Table 1): profile count and minimum L-R for each triple in F")
    print(f"    {'(m,n,delta)':>12}  {'#profiles':>9}  {'min(L-R)':>9}")
    table = {}
    for t in sorted(EXPECTED_F):
        cnt, gap = profile_table_row(*t)
        table[t] = (cnt, gap)
        print(f"    {str(t):>12}  {cnt:>9}  {('--' if gap is None else gap):>9}", flush=True)
    require(table == EXPECTED_TABLE, "generated profile table differs from Table 1 of the manuscript")
    require(all(c == 0 or (g is not None and g > 0) for (c, g) in table.values()),
            "a triple has a profile with L-R <= 0 (would satisfy weighted dual Fisher)")
    print("  generated table matches the manuscript; every nonempty triple has min(L-R) > 0.")

    print()
    print("  ==> No signed-color profile satisfies the necessary conditions for any")
    print("      (m,n,delta).  Hence girth(L_1)=6  =>  girth(L_AB) <= 4, and p* = 5.")

